Boosting Static Resource Leak Detection via LLM-based Resource-Oriented Intention Inference

Resource leaks, caused by resources not being released after acquisition, often lead to performance issues and system crashes. Existing static detection techniques rely on mechanical matching of predefined resource acquisition/release APIs and null-checking conditions to find unreleased resources, suffering from both (1) false negatives caused by the incompleteness of predefined resource acquisition/release APIs and (2) false positives caused by the incompleteness of resource reachability validation identification. To overcome these challenges, we propose InferROI, a novel approach that leverages the exceptional code comprehension capability of large language models (LLMs) to directly infer resource-oriented intentions (acquisition, release, and reachability validation) in code. InferROI first prompts the LLM to infer involved intentions for a given code snippet, and then incorporates a two-stage static analysis approach to check control-flow paths for resource leak detection based on the inferred intentions. We evaluate the effectiveness of InferROI in both resource-oriented intention inference and resource leak detection. Experimental results on the DroidLeaks and JLeaks datasets demonstrate InferROI achieves promising bug detection rate (59.3% and 62.5%) and false alarm rate (18.6% and 19.5%). Compared to three industrial static detectors, InferROI detects 14~45 and 149~485 more bugs in DroidLeaks and JLeaks, respectively. When applied to real-world open-source projects, InferROI identifies 29 unknown resource leak bugs (verified by authors), with 7 of them being confirmed by developers. In addition, the results of an ablation study underscores the importance of combining LLM-based inference with static analysis.

==> images/motivating-bak.java <==
protected Void doInBackground(Void... params) {
    // ... 
    String bankId = accountId.split("_")[0];
    Bank bank = BankFactory.bankFromDb(new Long(bankId), context, false);
    if (bank == null) {
        return null;
    }
    try {
        if (!bank.isDisabled()) {
            bank.update();
            bank.closeConnection();
            bank.save();
        }
        else {
            Log.d("BankdroidWidgetProvider", "Bank is disabled, skipping refresh on "+bank.getDbId());
        }
    } 
    catch (BankException e) {
        Log.d(TAG, "Error while updating bank '"+bank.getDbId()+"'; "+e.getMessage());
    } catch (LoginException e) {
        Log.d("", "Disabling bank: "+bank.getDbId());
        bank.disable();
    }
    BankdroidWidgetProvider.updateAppWidget(context, appWidgetManager, appWidgetId);
    return null;
}

public class BankFactory {

    private static Bank fromBanktypeId(int id, Context context) throws BankException {
        return LegacyBankFactory.fromBanktypeId(id, context);
    }

    public static Bank bankFromDb(long id, Context context, boolean loadAccounts) {
        Bank bank = null;
        DBAdapter db = new DBAdapter(context);
        Cursor c = db.getBank(id);

        if (c != null && c.getCount() > 0) {
            try {
                bank = fromBanktypeId(c.getInt(c.getColumnIndex("banktype")), context);
            // ...
            } catch (BankException e) {
                Timber.w(e, "Failed getting bank from database");
            } finally {
                c.close();
            }
        }
        return bank;
    }
}

public class LegacyBankFactory {

    public static Bank fromBanktypeId(int id, Context context) throws BankException {
        switch (id) {
            case IBankTypes.TESTBANK:
                return new TestBank(context);
            case IBankTypes.AKELIUSINVEST:
                return new AkeliusInvest(context);
            case IBankTypes.AKELIUSSPAR:
                return new AkeliusSpar(context);
            case IBankTypes.NORDEA:
                return new Nordea(context);
            case IBankTypes.LANSFORSAKRINGAR:
                return new Lansforsakringar(context);
            case IBankTypes.COOP:
                return new Coop(context);
            case IBankTypes.ICA:
                return new ICA(context);
            case IBankTypes.OKQ8:
                return new OKQ8(context);
            case IBankTypes.FIRSTCARD:
                return new FirstCard(context);
            case IBankTypes.PAYSON:
                return new Payson(context);
            case IBankTypes.JOJO:
                return new Jojo(context);
            case IBankTypes.IKANOBANK:
                return new IkanoBank(context);
            case IBankTypes.RIKSLUNCHEN:
                return new Rikslunchen(context);
            case IBankTypes.HEMKOP:
                return new Hemkop(context);
            case IBankTypes.NORDNET:
                return new Nordnet(context);
            case IBankTypes.SEVENDAY:
                return new SevenDay(context);
            case IBankTypes.OSUUSPANKKI:
                return new Osuuspankki(context);
            case IBankTypes.CSN:
                return new CSN(context);
            case IBankTypes.AMERICANEXPRESS:
                return new AmericanExpress(context);
            case IBankTypes.MCDONALDS:
                return new McDonalds(context);
            case IBankTypes.PLUSGIROT:
                return new PlusGirot(context);
            case IBankTypes.IKEA:
                return new IKEA(context);
            case IBankTypes.DANSKEBANK:
                return new DanskeBank(context);
            case IBankTypes.VASTTRAFIK:
                return new Vasttrafik(context);
            case IBankTypes.EVERYDAYCARD:
                return new Everydaycard(context);
            case IBankTypes.MENIGA:
                return new Meniga(context);
            case IBankTypes.RIKSKORTET:
                return new TicketRikskortet(context);
            case IBankTypes.BIOKLUBBEN:
                return new Bioklubben(context);
            case IBankTypes.CHALMREST:
                return new Chalmrest(context);
            case IBankTypes.SVENSKASPEL:
                return new SvenskaSpel(context);
            case IBankTypes.APPEAKPOKER:
                return new AppeakPoker(context);
            case IBankTypes.BRUMMER_KF:
                return new BrummerKF(context);
            case IBankTypes.ZIDISHA:
                return new Zidisha(context);
            case IBankTypes.BETTERGLOBE:
                return new BetterGlobe(context);
            case IBankTypes.BITCOIN:
                return new Bitcoin(context);
            case IBankTypes.SVEADIREKT:
                return new SveaDirekt(context);
            case IBankTypes.BLEKINGETRAFIKEN:
                return new BlekingeTrafiken(context);
            case IBankTypes.OSTGOTATRAFIKEN:
                return new Ostgotatrafiken(context);
            case IBankTypes.BREDBAND2VOIP:
                return new Bredband2VoIP(context);
            case IBankTypes.MINPENSION:
                return new MinPension(context);
            case IBankTypes.HORS:
                return new Hors(context);
            default:
                throw new BankException("BankType id not found: " + id);
        }
    }
}
